Production of tau tau jj final states at the LHC and the TauSpinner algorithm: the spin-2 case

The TauSpinner algorithm is a tool that allows to modify the physics model of the Monte Carlo generated samples due to the changed assumptions of event production dynamics, but without the need of re-generating events. With the help of weights $\tau$-lepton production or decay processes can be modified accordingly to a new physics model. In a recent paper a new version TauSpinner ver.2.0.0 has been presented which includes a provision for introducing non-standard states and couplings and study their effects in the vector-boson-fusion processes by exploiting the spin correlations of $\tau$-lepton pair decay products in processes where final states include also two hard jets. In the present paper we document how this can be achieved taking as an example the non-standard spin-2 state that couples to Standard Model particles and tree-level matrix elements with complete helicity information included for the parton-parton scattering amplitudes into a $\tau$-lepton pair and two outgoing partons. This implementation is prepared as the external (user provided) routine for the TauSpinner algorithm. It exploits amplitudes generated by MadGraph5 and adopted to the TauSpinner algorithm format. Consistency tests of the implemented matrix elements, reweighting algorithm and numerical results for observables sensitive to $\tau$ polarization are presented.

==> anc/Spin2.fr <==
(* ************************** *)
(* *****  Information   ***** *)
(* ************************** *)

M$ModelName = "Spin2";

M$Information = {
  Authors      -> {"Wojciech Kotlarski"}, 
  Version      -> "1.0.0",
  Date         -> "12. 07. 2015",
  Institutions -> {"University of Warsaw"},
  Emails       -> {"Wojciech.Kotlarski@fuw.edu.pl"}
};

FeynmanGauge = False;

(* ************************** *)
(* *****  Change  log   ***** *)
(* ************************** *)


(* ************************** *)
(* *** Interaction orders *** *)
(* ***  (as used by mg5)  *** *)
(* ************************** *)

M$InteractionOrderHierarchy = {
  {NPqq,  1},
  {NPgg,  1},
  {NPVV,  1},
  {NPll,  1},
  {QCD, 1},
  {QED, 2}
};

(* ************************** *)
(* **** Particle classes **** *)
(* ************************** *)
M$ClassesDescription = {

T[1] == { 
      ClassName -> X,
      SelfConjugate -> True,
      Symmetric -> True, 
      Mass -> {MX2, 125.0},
      Width -> {WX2,0.00407},	 
      ParticleName -> "X",
      PDG -> 5000002,
      PropagatorLabel -> "X",
      PropagatorArrow -> None,
      FullName -> "X"
   }

};

(* ************************** *)
(* *****   Parameters   ***** *)
(* ************************** *)
M$Parameters = {

  gXtautauM == {
    ParameterType    -> External,
    BlockName        -> spin2,
    ComplexParameter -> False,
    OrderBlock       -> 4,
    Value            -> 1, 
    InteractionOrder -> {NPll,1},
    TeX              -> Subsuperscript[g,X\[Tau] OverBar[\[Tau]], L],
    Description      -> "Fermi constant"
  },
  gXtautauP == {
    ParameterType    -> External,
    BlockName        -> spin2,
    ComplexParameter -> False,
    OrderBlock       -> 5,
    Value            -> 1, 
    InteractionOrder -> {NPll,1},
    TeX              -> Subsuperscript[g,X\[Tau] OverBar[\[Tau]], R],
    Description      -> "Fermi constant"
  },
  gXqqM == {
    ParameterType    -> External,
    BlockName        -> spin2,
    ComplexParameter -> False,
    OrderBlock       -> 6,
    Value            -> 1, 
    InteractionOrder -> {NPqq,1},
    TeX              -> Subscript[g,XqqL],
    Description      -> "Fermi constant"
  },
  gXqqP == {
    ParameterType    -> External,
    BlockName        -> spin2,
    ComplexParameter -> False,
    OrderBlock       -> 7,
    Value            -> 1, 
    InteractionOrder -> {NPqq,1},
    TeX              -> Subscript[g,XqqR],
    Description      -> "Fermi constant"
  },
   gXggEven == {
    ParameterType    -> External,
    BlockName        -> spin2,
    ComplexParameter -> False,
    OrderBlock       -> 8,
    Value            -> 1, 
    InteractionOrder -> {NPgg,1},
    TeX              -> Subscript[g,XggEven],
    Description      -> "Fermi constant"
  },
  gXggOdd == {
    ParameterType    -> External,
    BlockName        -> spin2,
    ComplexParameter -> False,
    OrderBlock       -> 9,
    Value            -> 1, 
    InteractionOrder -> {NPgg,1},
    TeX              -> Subscript[g,XggOdd],
    Description      -> "Fermi constant"
  },
   gXWWEven == {
    ParameterType    -> External,
    BlockName        -> spin2,
    ComplexParameter -> False,
    OrderBlock       -> 10,
    Value            -> 1, 
    InteractionOrder -> {NPVV,1},
    TeX              -> Subscript[g,XWWEven],
    Description      -> "Fermi constant"
  },
  gXWWOdd == {
    ParameterType    -> External,
    BlockName        -> spin2,
    ComplexParameter -> False,
    OrderBlock       -> 11,
    Value            -> 1, 
    InteractionOrder -> {NPVV,1},
    TeX              -> Subscript[g,XWWOdd],
    Description      -> "Fermi constant"
  },
   gXBBEven == {
    ParameterType    -> External,
    BlockName        -> spin2,
    ComplexParameter -> False,
    OrderBlock       -> 12,
    Value            -> 1, 
    InteractionOrder -> {NPVV,1},
    TeX              -> Subscript[g,XBBEven],
    Description      -> ""
  },
  gXBBOdd == {
    ParameterType    -> External,
    BlockName        -> spin2,
    ComplexParameter -> False,
    OrderBlock       -> 13,
    Value            -> 1, 
    InteractionOrder -> {NPVV,1},
    TeX              -> Subscript[g,XBBOdd],
    Description      -> ""
  }
};

(* ************************** *)
(* *****   Lagrangian   ***** *)
(* ************************** *)

(* Spin 2 part *)

(* general dimension 5 coupling to fermions *)

fermionicCoupling[f_, fx_, gM_, gP_] := Block[{nu, mu},
   I/4 * (
      fx.( gM ProjP + gP ProjM ).(Ga[mu].del[f, nu] + Ga[nu].del[f, mu])
      - (del[fx, mu].Ga[nu] + del[fx, nu].Ga[mu]).( gM ProjM + gP ProjP ).f
   )  X[mu, nu]/1000
];

(* CP even and CP odd coupling to gluons and to W^{1,2,3} bosons *)

LBSMtoGaugeBoson := Block[{mu, rho, nu, sigma, ii, aa}, 
   (*    CP-even part *)
   - gXBBEven FS[B,mu,rho] FS[B,mu,sigma] X[rho,sigma]/1000
   - ExpandIndices[gXWWEven FS[Wi,mu,rho,ii] FS[Wi,mu,sigma,ii] X[rho,sigma]/1000, FlavorExpand->SU2W] 
   - gXggEven FS[G,mu,nu,aa] FS[G,nu,rho,aa] X[mu,rho]/1000 
   (*    CP-odd part *)
   (* - gXggOdd FS[G,mu,nu,aa] Eps[mu, nu, rho, sigma] FS[G,rho,sigma,aa] X[alpha,alpha]/1000   *) 
   (* - gXWWOdd FS[Wi,mu,nu,ii] Eps[mu, nu, rho, sigma] FS[Wi,rho,sigma,ii] X[alpha,alpha]/1000 *)
];

LBSMtoFermions := fermionicCoupling[ta, tabar, gXtautauM, gXtautauP] + fermionicCoupling[u, ubar, gXqqM, gXqqP] + fermionicCoupling[d, dbar, gXqqM, gXqqP]; 

(* withouth ExpandIndices below in the fermionic tensor FR says the lagrangian is not hermitian... *)
LBSM := LBSMtoGaugeBoson + ExpandIndices[LBSMtoFermions];


==> anc/spin2_w_CKM_UFO/CT_couplings.py <==
# This file was automatically created by FeynRules 2.3.24
# Mathematica version: 11.1.0 for Mac OS X x86 (64-bit) (March 16, 2017)
# Date: Sat 15 Apr 2017 09:18:37


from object_library import all_couplings, Coupling

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot





==> anc/spin2_w_CKM_UFO/__init__.py <==

import particles
import couplings
import lorentz
import parameters
import vertices
import coupling_orders
import write_param_card
import propagators


all_particles = particles.all_particles
all_vertices = vertices.all_vertices
all_couplings = couplings.all_couplings
all_lorentz = lorentz.all_lorentz
all_parameters = parameters.all_parameters
all_orders = coupling_orders.all_orders
all_functions = function_library.all_functions
all_propagators = propagators.all_propagators

try:
   import decays
except ImportError:
   pass
else:
   all_decays = decays.all_decays

try:
   import form_factors
except ImportError:
   pass
else:
   all_form_factors = form_factors.all_form_factors

try:
   import CT_vertices
except ImportError:
   pass
else:
   all_CTvertices = CT_vertices.all_CTvertices


gauge = [0]


__author__ = "Wojciech Kotlarski"
__date__ = "12. 07. 2015"
__version__= "1.0.0"


==> anc/spin2_w_CKM_UFO/coupling_orders.py <==
# This file was automatically created by FeynRules 2.3.24
# Mathematica version: 11.1.0 for Mac OS X x86 (64-bit) (March 16, 2017)
# Date: Sat 15 Apr 2017 09:18:37


from object_library import all_orders, CouplingOrder


NPgg = CouplingOrder(name = 'NPgg',
                     expansion_order = 99,
                     hierarchy = 1)

NPll = CouplingOrder(name = 'NPll',
                     expansion_order = 99,
                     hierarchy = 1)

NPqq = CouplingOrder(name = 'NPqq',
                     expansion_order = 99,
                     hierarchy = 1)

NPVV = CouplingOrder(name = 'NPVV',
                     expansion_order = 99,
                     hierarchy = 1)

QCD = CouplingOrder(name = 'QCD',
                    expansion_order = 99,
                    hierarchy = 1)

QED = CouplingOrder(name = 'QED',
                    expansion_order = 99,
                    hierarchy = 2)



==> anc/spin2_w_CKM_UFO/couplings.py <==
# This file was automatically created by FeynRules 2.3.24
# Mathematica version: 11.1.0 for Mac OS X x86 (64-bit) (March 16, 2017)
# Date: Sat 15 Apr 2017 09:18:37


from object_library import all_couplings, Coupling

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot



GC_1 = Coupling(name = 'GC_1',
                value = '-(ee*complex(0,1))/3.',
                order = {'QED':1})

GC_2 = Coupling(name = 'GC_2',
                value = '(2*ee*complex(0,1))/3.',
                order = {'QED':1})

GC_3 = Coupling(name = 'GC_3',
                value = '-(ee*complex(0,1))',
                order = {'QED':1})

GC_4 = Coupling(name = 'GC_4',
                value = 'ee*complex(0,1)',
                order = {'QED':1})

GC_5 = Coupling(name = 'GC_5',
                value = 'ee**2*complex(0,1)',
                order = {'QED':2})

GC_6 = Coupling(name = 'GC_6',
                value = '-G',
                order = {'QCD':1})

GC_7 = Coupling(name = 'GC_7',
                value = 'complex(0,1)*G',
                order = {'QCD':1})

GC_8 = Coupling(name = 'GC_8',
                value = 'complex(0,1)*G**2',
                order = {'QCD':2})

GC_9 = Coupling(name = 'GC_9',
                value = '-(complex(0,1)*gXggEven)/1000.',
                order = {'NPgg':1})

GC_10 = Coupling(name = 'GC_10',
                 value = '(G*gXggEven)/1000.',
                 order = {'NPgg':1,'QCD':1})

GC_11 = Coupling(name = 'GC_11',
                 value = '(complex(0,1)*G**2*gXggEven)/1000.',
                 order = {'NPgg':1,'QCD':2})

GC_12 = Coupling(name = 'GC_12',
                 value = '-(complex(0,1)*gXqqM)/4000.',
                 order = {'NPqq':1})

GC_13 = Coupling(name = 'GC_13',
                 value = '-(complex(0,1)*gXqqP)/4000.',
                 order = {'NPqq':1})

GC_14 = Coupling(name = 'GC_14',
                 value = '(complex(0,1)*gXqqP)/4000.',
                 order = {'NPqq':1})

GC_15 = Coupling(name = 'GC_15',
                 value = '-(complex(0,1)*gXtautauM)/4000.',
                 order = {'NPll':1})

GC_16 = Coupling(name = 'GC_16',
                 value = '-(complex(0,1)*gXtautauP)/4000.',
                 order = {'NPll':1})

GC_17 = Coupling(name = 'GC_17',
                 value = '(complex(0,1)*gXWWEven)/1000.',
                 order = {'NPVV':1})

GC_18 = Coupling(name = 'GC_18',
                 value = '(ee*complex(0,1)*gXWWEven)/1000.',
                 order = {'NPVV':1,'QED':1})

GC_19 = Coupling(name = 'GC_19',
                 value = '-(ee**2*complex(0,1)*gXWWEven)/500.',
                 order = {'NPVV':1,'QED':2})

GC_20 = Coupling(name = 'GC_20',
                 value = '-6*complex(0,1)*lam',
                 order = {'QED':2})

GC_21 = Coupling(name = 'GC_21',
                 value = '(ee**2*complex(0,1))/(2.*sw**2)',
                 order = {'QED':2})

GC_22 = Coupling(name = 'GC_22',
                 value = '-((ee**2*complex(0,1))/sw**2)',
                 order = {'QED':2})

GC_23 = Coupling(name = 'GC_23',
                 value = '(cw**2*ee**2*complex(0,1))/sw**2',
                 order = {'QED':2})

GC_24 = Coupling(name = 'GC_24',
                 value = '(ee**2*complex(0,1)*gXWWEven)/(500.*sw**2)',
                 order = {'NPVV':1,'QED':2})

GC_25 = Coupling(name = 'GC_25',
                 value = '-(cw**2*ee**2*complex(0,1)*gXWWEven)/(500.*sw**2)',
                 order = {'NPVV':1,'QED':2})

GC_26 = Coupling(name = 'GC_26',
                 value = '(ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_27 = Coupling(name = 'GC_27',
                 value = '(CKM1x1*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_28 = Coupling(name = 'GC_28',
                 value = '(CKM1x2*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_29 = Coupling(name = 'GC_29',
                 value = '(CKM1x3*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_30 = Coupling(name = 'GC_30',
                 value = '(CKM2x1*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_31 = Coupling(name = 'GC_31',
                 value = '(CKM2x2*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_32 = Coupling(name = 'GC_32',
                 value = '(CKM2x3*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_33 = Coupling(name = 'GC_33',
                 value = '(CKM3x1*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_34 = Coupling(name = 'GC_34',
                 value = '(CKM3x2*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_35 = Coupling(name = 'GC_35',
                 value = '(CKM3x3*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_36 = Coupling(name = 'GC_36',
                 value = '(cw*ee*complex(0,1))/sw',
                 order = {'QED':1})

GC_37 = Coupling(name = 'GC_37',
                 value = '(-2*cw*ee**2*complex(0,1))/sw',
                 order = {'QED':2})

GC_38 = Coupling(name = 'GC_38',
                 value = '(cw*ee*complex(0,1)*gXWWEven)/(1000.*sw)',
                 order = {'NPVV':1,'QED':1})

GC_39 = Coupling(name = 'GC_39',
                 value = '(cw*ee**2*complex(0,1)*gXWWEven)/(1000.*sw)',
                 order = {'NPVV':1,'QED':2})

GC_40 = Coupling(name = 'GC_40',
                 value = '(ee*complex(0,1)*sw)/(3.*cw)',
                 order = {'QED':1})

GC_41 = Coupling(name = 'GC_41',
                 value = '(-2*ee*complex(0,1)*sw)/(3.*cw)',
                 order = {'QED':1})

GC_42 = Coupling(name = 'GC_42',
                 value = '(ee*complex(0,1)*sw)/cw',
                 order = {'QED':1})

GC_43 = Coupling(name = 'GC_43',
                 value = '-(cw*ee*complex(0,1))/(2.*sw) - (ee*complex(0,1)*sw)/(6.*cw)',
                 order = {'QED':1})

GC_44 = Coupling(name = 'GC_44',
                 value = '(cw*ee*complex(0,1))/(2.*sw) - (ee*complex(0,1)*sw)/(6.*cw)',
                 order = {'QED':1})

GC_45 = Coupling(name = 'GC_45',
                 value = '-(cw*ee*complex(0,1))/(2.*sw) + (ee*complex(0,1)*sw)/(2.*cw)',
                 order = {'QED':1})

GC_46 = Coupling(name = 'GC_46',
                 value = '(cw*ee*complex(0,1))/(2.*sw) + (ee*complex(0,1)*sw)/(2.*cw)',
                 order = {'QED':1})

GC_47 = Coupling(name = 'GC_47',
                 value = '-(cw*complex(0,1)*gXBBEven*sw)/1000. + (cw*complex(0,1)*gXWWEven*sw)/1000.',
                 order = {'NPVV':1})

GC_48 = Coupling(name = 'GC_48',
                 value = 'ee**2*complex(0,1) + (cw**2*ee**2*complex(0,1))/(2.*sw**2) + (ee**2*complex(0,1)*sw**2)/(2.*cw**2)',
                 order = {'QED':2})

GC_49 = Coupling(name = 'GC_49',
                 value = '(cw**2*complex(0,1)*gXWWEven)/1000. + (complex(0,1)*gXBBEven*sw**2)/1000.',
                 order = {'NPVV':1})

GC_50 = Coupling(name = 'GC_50',
                 value = '(cw**2*complex(0,1)*gXBBEven)/1000. + (complex(0,1)*gXWWEven*sw**2)/1000.',
                 order = {'NPVV':1})

GC_51 = Coupling(name = 'GC_51',
                 value = '-6*complex(0,1)*lam*vev',
                 order = {'QED':1})

GC_52 = Coupling(name = 'GC_52',
                 value = '(ee**2*complex(0,1)*vev)/(2.*sw**2)',
                 order = {'QED':1})

GC_53 = Coupling(name = 'GC_53',
                 value = 'ee**2*complex(0,1)*vev + (cw**2*ee**2*complex(0,1)*vev)/(2.*sw**2) + (ee**2*complex(0,1)*sw**2*vev)/(2.*cw**2)',
                 order = {'QED':1})

GC_54 = Coupling(name = 'GC_54',
                 value = '-((complex(0,1)*yb)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_55 = Coupling(name = 'GC_55',
                 value = '-((complex(0,1)*yt)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_56 = Coupling(name = 'GC_56',
                 value = '-((complex(0,1)*ytau)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_57 = Coupling(name = 'GC_57',
                 value = '(ee*complex(0,1)*complexconjugate(CKM1x1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_58 = Coupling(name = 'GC_58',
                 value = '(ee*complex(0,1)*complexconjugate(CKM1x2))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_59 = Coupling(name = 'GC_59',
                 value = '(ee*complex(0,1)*complexconjugate(CKM1x3))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_60 = Coupling(name = 'GC_60',
                 value = '(ee*complex(0,1)*complexconjugate(CKM2x1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_61 = Coupling(name = 'GC_61',
                 value = '(ee*complex(0,1)*complexconjugate(CKM2x2))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_62 = Coupling(name = 'GC_62',
                 value = '(ee*complex(0,1)*complexconjugate(CKM2x3))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_63 = Coupling(name = 'GC_63',
                 value = '(ee*complex(0,1)*complexconjugate(CKM3x1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_64 = Coupling(name = 'GC_64',
                 value = '(ee*complex(0,1)*complexconjugate(CKM3x2))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_65 = Coupling(name = 'GC_65',
                 value = '(ee*complex(0,1)*complexconjugate(CKM3x3))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})



==> anc/spin2_w_CKM_UFO/decays.py <==
# This file was automatically created by FeynRules 2.3.24
# Mathematica version: 11.1.0 for Mac OS X x86 (64-bit) (March 16, 2017)
# Date: Sat 15 Apr 2017 09:18:37


from object_library import all_decays, Decay
import particles as P


Decay_b = Decay(name = 'Decay_b',
                particle = P.b,
                partial_widths = {(P.W__minus__,P.c):'((MB**2 - MW**2)*((3*CKM2x3*ee**2*MB**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MB**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*CKM2x3*ee**2*MW**2*complexconjugate(CKM2x3))/sw**2))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.W__minus__,P.t):'(((3*CKM3x3*ee**2*MB**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MT**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MB**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*CKM3x3*ee**2*MB**2*MT**2*complexconjugate(CKM3x3))/(MW**2*sw**2) + (3*CKM3x3*ee**2*MT**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*CKM3x3*ee**2*MW**2*complexconjugate(CKM3x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.W__minus__,P.u):'((MB**2 - MW**2)*((3*CKM1x3*ee**2*MB**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MB**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*CKM1x3*ee**2*MW**2*complexconjugate(CKM1x3))/sw**2))/(96.*cmath.pi*abs(MB)**3)'})

Decay_H = Decay(name = 'Decay_H',
                particle = P.H,
                partial_widths = {(P.b,P.b__tilde__):'((-12*MB**2*yb**2 + 3*MH**2*yb**2)*cmath.sqrt(-4*MB**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.t,P.t__tilde__):'((3*MH**2*yt**2 - 12*MT**2*yt**2)*cmath.sqrt(MH**4 - 4*MH**2*MT**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.ta__minus__,P.ta__plus__):'((MH**2*ytau**2 - 4*MTA**2*ytau**2)*cmath.sqrt(MH**4 - 4*MH**2*MTA**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.W__minus__,P.W__plus__):'(((3*ee**4*vev**2)/(4.*sw**4) + (ee**4*MH**4*vev**2)/(16.*MW**4*sw**4) - (ee**4*MH**2*vev**2)/(4.*MW**2*sw**4))*cmath.sqrt(MH**4 - 4*MH**2*MW**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.Z,P.Z):'(((9*ee**4*vev**2)/2. + (3*ee**4*MH**4*vev**2)/(8.*MZ**4) - (3*ee**4*MH**2*vev**2)/(2.*MZ**2) + (3*cw**4*ee**4*vev**2)/(4.*sw**4) + (cw**4*ee**4*MH**4*vev**2)/(16.*MZ**4*sw**4) - (cw**4*ee**4*MH**2*vev**2)/(4.*MZ**2*sw**4) + (3*cw**2*ee**4*vev**2)/sw**2 + (cw**2*ee**4*MH**4*vev**2)/(4.*MZ**4*sw**2) - (cw**2*ee**4*MH**2*vev**2)/(MZ**2*sw**2) + (3*ee**4*sw**2*vev**2)/cw**2 + (ee**4*MH**4*sw**2*vev**2)/(4.*cw**2*MZ**4) - (ee**4*MH**2*sw**2*vev**2)/(cw**2*MZ**2) + (3*ee**4*sw**4*vev**2)/(4.*cw**4) + (ee**4*MH**4*sw**4*vev**2)/(16.*cw**4*MZ**4) - (ee**4*MH**2*sw**4*vev**2)/(4.*cw**4*MZ**2))*cmath.sqrt(MH**4 - 4*MH**2*MZ**2))/(32.*cmath.pi*abs(MH)**3)'})

Decay_t = Decay(name = 'Decay_t',
                particle = P.t,
                partial_widths = {(P.W__plus__,P.b):'(((3*CKM3x3*ee**2*MB**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MT**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MB**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*CKM3x3*ee**2*MB**2*MT**2*complexconjugate(CKM3x3))/(MW**2*sw**2) + (3*CKM3x3*ee**2*MT**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*CKM3x3*ee**2*MW**2*complexconjugate(CKM3x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.W__plus__,P.d):'((MT**2 - MW**2)*((3*CKM3x1*ee**2*MT**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MT**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*CKM3x1*ee**2*MW**2*complexconjugate(CKM3x1))/sw**2))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.W__plus__,P.s):'((MT**2 - MW**2)*((3*CKM3x2*ee**2*MT**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MT**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*CKM3x2*ee**2*MW**2*complexconjugate(CKM3x2))/sw**2))/(96.*cmath.pi*abs(MT)**3)'})

Decay_ta__minus__ = Decay(name = 'Decay_ta__minus__',
                          particle = P.ta__minus__,
                          partial_widths = {(P.W__minus__,P.vt):'((MTA**2 - MW**2)*((ee**2*MTA**2)/(2.*sw**2) + (ee**2*MTA**4)/(2.*MW**2*sw**2) - (ee**2*MW**2)/sw**2))/(32.*cmath.pi*abs(MTA)**3)'})

Decay_W__plus__ = Decay(name = 'Decay_W__plus__',
                        particle = P.W__plus__,
                        partial_widths = {(P.c,P.b__tilde__):'((-MB**2 + MW**2)*((-3*CKM2x3*ee**2*MB**2*complexconjugate(CKM2x3))/(2.*sw**2) - (3*CKM2x3*ee**2*MB**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) + (3*CKM2x3*ee**2*MW**2*complexconjugate(CKM2x3))/sw**2))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.c,P.d__tilde__):'(CKM2x1*ee**2*MW**4*complexconjugate(CKM2x1))/(16.*cmath.pi*sw**2*abs(MW)**3)',
                                          (P.c,P.s__tilde__):'(CKM2x2*ee**2*MW**4*complexconjugate(CKM2x2))/(16.*cmath.pi*sw**2*abs(MW)**3)',
                                          (P.t,P.b__tilde__):'(((-3*CKM3x3*ee**2*MB**2*complexconjugate(CKM3x3))/(2.*sw**2) - (3*CKM3x3*ee**2*MT**2*complexconjugate(CKM3x3))/(2.*sw**2) - (3*CKM3x3*ee**2*MB**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) + (3*CKM3x3*ee**2*MB**2*MT**2*complexconjugate(CKM3x3))/(MW**2*sw**2) - (3*CKM3x3*ee**2*MT**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) + (3*CKM3x3*ee**2*MW**2*complexconjugate(CKM3x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.t,P.d__tilde__):'((-MT**2 + MW**2)*((-3*CKM3x1*ee**2*MT**2*complexconjugate(CKM3x1))/(2.*sw**2) - (3*CKM3x1*ee**2*MT**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) + (3*CKM3x1*ee**2*MW**2*complexconjugate(CKM3x1))/sw**2))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.t,P.s__tilde__):'((-MT**2 + MW**2)*((-3*CKM3x2*ee**2*MT**2*complexconjugate(CKM3x2))/(2.*sw**2) - (3*CKM3x2*ee**2*MT**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) + (3*CKM3x2*ee**2*MW**2*complexconjugate(CKM3x2))/sw**2))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.u,P.b__tilde__):'((-MB**2 + MW**2)*((-3*CKM1x3*ee**2*MB**2*complexconjugate(CKM1x3))/(2.*sw**2) - (3*CKM1x3*ee**2*MB**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) + (3*CKM1x3*ee**2*MW**2*complexconjugate(CKM1x3))/sw**2))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.u,P.d__tilde__):'(CKM1x1*ee**2*MW**4*complexconjugate(CKM1x1))/(16.*cmath.pi*sw**2*abs(MW)**3)',
                                          (P.u,P.s__tilde__):'(CKM1x2*ee**2*MW**4*complexconjugate(CKM1x2))/(16.*cmath.pi*sw**2*abs(MW)**3)',
                                          (P.ve,P.e__plus__):'(ee**2*MW**4)/(48.*cmath.pi*sw**2*abs(MW)**3)',
                                          (P.vm,P.mu__plus__):'(ee**2*MW**4)/(48.*cmath.pi*sw**2*abs(MW)**3)',
                                          (P.vt,P.ta__plus__):'((-MTA**2 + MW**2)*(-(ee**2*MTA**2)/(2.*sw**2) - (ee**2*MTA**4)/(2.*MW**2*sw**2) + (ee**2*MW**2)/sw**2))/(48.*cmath.pi*abs(MW)**3)'})

Decay_X = Decay(name = 'Decay_X',
                particle = P.X,
                partial_widths = {(P.a,P.a):'(MX2**2*((cw**4*gXBBEven**2*MX2**4)/500000. + (cw**2*gXBBEven*gXWWEven*MX2**4*sw**2)/250000. + (gXWWEven**2*MX2**4*sw**4)/500000.))/(160.*cmath.pi*abs(MX2)**3)',
                                  (P.a,P.Z):'((MX2**2 - MZ**2)*((cw**2*gXBBEven**2*MX2**4*sw**2)/500000. - (cw**2*gXBBEven*gXWWEven*MX2**4*sw**2)/250000. + (cw**2*gXWWEven**2*MX2**4*sw**2)/500000. - (3*cw**2*gXBBEven**2*MX2**2*MZ**2*sw**2)/1.e6 + (3*cw**2*gXBBEven*gXWWEven*MX2**2*MZ**2*sw**2)/500000. - (3*cw**2*gXWWEven**2*MX2**2*MZ**2*sw**2)/1.e6 + (cw**2*gXBBEven**2*MZ**4*sw**2)/3.e6 - (cw**2*gXBBEven*gXWWEven*MZ**4*sw**2)/1.5e6 + (cw**2*gXWWEven**2*MZ**4*sw**2)/3.e6 + (cw**2*gXBBEven**2*MZ**6*sw**2)/(3.e6*MX2**2) - (cw**2*gXBBEven*gXWWEven*MZ**6*sw**2)/(1.5e6*MX2**2) + (cw**2*gXWWEven**2*MZ**6*sw**2)/(3.e6*MX2**2) + (cw**2*gXBBEven**2*MZ**8*sw**2)/(3.e6*MX2**4) - (cw**2*gXBBEven*gXWWEven*MZ**8*sw**2)/(1.5e6*MX2**4) + (cw**2*gXWWEven**2*MZ**8*sw**2)/(3.e6*MX2**4)))/(80.*cmath.pi*abs(MX2)**3)',
                                  (P.d,P.d__tilde__):'(MX2**2*((3*gXqqM**2*MX2**4)/4.e6 + (3*gXqqP**2*MX2**4)/4.e6))/(80.*cmath.pi*abs(MX2)**3)',
                                  (P.g,P.g):'(gXggEven**2*MX2**6)/(1.e7*cmath.pi*abs(MX2)**3)',
                                  (P.ta__minus__,P.ta__plus__):'(((gXtautauM**2*MTA**4)/1.5e6 - (gXtautauM*gXtautauP*MTA**4)/150000. + (gXtautauP**2*MTA**4)/1.5e6 - (7*gXtautauM**2*MTA**2*MX2**2)/6.e6 + (gXtautauM*gXtautauP*MTA**2*MX2**2)/600000. - (7*gXtautauP**2*MTA**2*MX2**2)/6.e6 + (gXtautauM**2*MX2**4)/4.e6 + (gXtautauP**2*MX2**4)/4.e6)*cmath.sqrt(-4*MTA**2*MX2**2 + MX2**4))/(80.*cmath.pi*abs(MX2)**3)',
                                  (P.u,P.u__tilde__):'(MX2**2*((3*gXqqM**2*MX2**4)/4.e6 + (3*gXqqP**2*MX2**4)/4.e6))/(80.*cmath.pi*abs(MX2)**3)',
                                  (P.W__minus__,P.W__plus__):'(((3*gXWWEven**2*MW**4)/250000. - (3*gXWWEven**2*MW**2*MX2**2)/500000. + (gXWWEven**2*MX2**4)/500000.)*cmath.sqrt(-4*MW**2*MX2**2 + MX2**4))/(80.*cmath.pi*abs(MX2)**3)',
                                  (P.Z,P.Z):'(((cw**4*gXWWEven**2*MX2**4)/500000. - (3*cw**4*gXWWEven**2*MX2**2*MZ**2)/500000. + (3*cw**4*gXWWEven**2*MZ**4)/250000. + (cw**2*gXBBEven*gXWWEven*MX2**4*sw**2)/250000. - (3*cw**2*gXBBEven*gXWWEven*MX2**2*MZ**2*sw**2)/250000. + (3*cw**2*gXBBEven*gXWWEven*MZ**4*sw**2)/125000. + (gXBBEven**2*MX2**4*sw**4)/500000. - (3*gXBBEven**2*MX2**2*MZ**2*sw**4)/500000. + (3*gXBBEven**2*MZ**4*sw**4)/250000.)*cmath.sqrt(MX2**4 - 4*MX2**2*MZ**2))/(160.*cmath.pi*abs(MX2)**3)'})

Decay_Z = Decay(name = 'Decay_Z',
                particle = P.Z,
                partial_widths = {(P.a,P.X):'((-MX2**2 + MZ**2)*((cw**2*gXBBEven**2*MX2**4*sw**2)/500000. - (cw**2*gXBBEven*gXWWEven*MX2**4*sw**2)/250000. + (cw**2*gXWWEven**2*MX2**4*sw**2)/500000. + (cw**2*gXBBEven**2*MX2**6*sw**2)/(1.e6*MZ**2) - (cw**2*gXBBEven*gXWWEven*MX2**6*sw**2)/(500000.*MZ**2) + (cw**2*gXWWEven**2*MX2**6*sw**2)/(1.e6*MZ**2) - (3*cw**2*gXBBEven**2*MX2**2*MZ**2*sw**2)/1.e6 + (3*cw**2*gXBBEven*gXWWEven*MX2**2*MZ**2*sw**2)/500000. - (3*cw**2*gXWWEven**2*MX2**2*MZ**2*sw**2)/1.e6 - (3*cw**2*gXBBEven**2*MZ**4*sw**2)/1.e6 + (3*cw**2*gXBBEven*gXWWEven*MZ**4*sw**2)/500000. - (3*cw**2*gXWWEven**2*MZ**4*sw**2)/1.e6 + (cw**2*gXBBEven**2*MZ**6*sw**2)/(500000.*MX2**2) - (cw**2*gXBBEven*gXWWEven*MZ**6*sw**2)/(250000.*MX2**2) + (cw**2*gXWWEven**2*MZ**6*sw**2)/(500000.*MX2**2) + (cw**2*gXBBEven**2*MZ**8*sw**2)/(1.e6*MX2**4) - (cw**2*gXBBEven*gXWWEven*MZ**8*sw**2)/(500000.*MX2**4) + (cw**2*gXWWEven**2*MZ**8*sw**2)/(1.e6*MX2**4)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.b,P.b__tilde__):'((-7*ee**2*MB**2 + ee**2*MZ**2 - (3*cw**2*ee**2*MB**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) - (17*ee**2*MB**2*sw**2)/(6.*cw**2) + (5*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MB**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.c,P.c__tilde__):'(MZ**2*(-(ee**2*MZ**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (17*ee**2*MZ**2*sw**2)/(6.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.d,P.d__tilde__):'(MZ**2*(ee**2*MZ**2 + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (5*ee**2*MZ**2*sw**2)/(6.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.e__minus__,P.e__plus__):'(MZ**2*(-(ee**2*MZ**2) + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (5*ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.mu__minus__,P.mu__plus__):'(MZ**2*(-(ee**2*MZ**2) + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (5*ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.s,P.s__tilde__):'(MZ**2*(ee**2*MZ**2 + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (5*ee**2*MZ**2*sw**2)/(6.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.t,P.t__tilde__):'((-11*ee**2*MT**2 - ee**2*MZ**2 - (3*cw**2*ee**2*MT**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MT**2*sw**2)/(6.*cw**2) + (17*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MT**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.ta__minus__,P.ta__plus__):'((-5*ee**2*MTA**2 - ee**2*MZ**2 - (cw**2*ee**2*MTA**2)/(2.*sw**2) + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MTA**2*sw**2)/(2.*cw**2) + (5*ee**2*MZ**2*sw**2)/(2.*cw**2))*cmath.sqrt(-4*MTA**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.u,P.u__tilde__):'(MZ**2*(-(ee**2*MZ**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (17*ee**2*MZ**2*sw**2)/(6.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.ve,P.ve__tilde__):'(MZ**2*(ee**2*MZ**2 + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.vm,P.vm__tilde__):'(MZ**2*(ee**2*MZ**2 + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.vt,P.vt__tilde__):'(MZ**2*(ee**2*MZ**2 + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.W__minus__,P.W__plus__):'(((-12*cw**2*ee**2*MW**2)/sw**2 - (17*cw**2*ee**2*MZ**2)/sw**2 + (4*cw**2*ee**2*MZ**4)/(MW**2*sw**2) + (cw**2*ee**2*MZ**6)/(4.*MW**4*sw**2))*cmath.sqrt(-4*MW**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)'})



==> anc/spin2_w_CKM_UFO/function_library.py <==
# This file is part of the UFO.
#
# This file contains definitions for functions that
# are extensions of the cmath library, and correspond
# either to functions that are in cmath, but inconvenient
# to access from there (e.g. z.conjugate()),
# or functions that are simply not defined.
#
#

__date__ = "22 July 2010"
__author__ = "claude.duhr@durham.ac.uk"

import cmath
from object_library import all_functions, Function

#
# shortcuts for functions from cmath
#

complexconjugate = Function(name = 'complexconjugate',
                            arguments = ('z',),
                            expression = 'z.conjugate()')


re = Function(name = 're',
              arguments = ('z',),
              expression = 'z.real')

im = Function(name = 'im',
              arguments = ('z',),
              expression = 'z.imag')

# New functions (trigonometric)

sec = Function(name = 'sec',
             arguments = ('z',),
             expression = '1./cmath.cos(z.real)')

asec = Function(name = 'asec',
             arguments = ('z',),
             expression = 'cmath.acos(1./(z.real))')

csc = Function(name = 'csc',
             arguments = ('z',),
             expression = '1./cmath.sin(z.real)')

acsc = Function(name = 'acsc',
             arguments = ('z',),
             expression = 'cmath.asin(1./(z.real))')

cot = Function(name = 'cot',
               arguments = ('z',),
               expression = '1./cmath.tan(z.real)')

# Heaviside theta function

theta_function = Function(name = 'theta_function',
             arguments = ('x','y','z'),
             expression = 'y if x else z')

# Auxiliary functions for NLO

cond = Function(name = 'cond',
                arguments = ('condition','ExprTrue','ExprFalse'),
                expression = '(ExprTrue if condition==0.0 else ExprFalse)')

reglog = Function(name = 'reglog',
                arguments = ('z'),
                expression = '(0.0 if z==0.0 else cmath.log(z.real))')



==> anc/spin2_w_CKM_UFO/lorentz.py <==
# This file was automatically created by FeynRules 2.3.24
# Mathematica version: 11.1.0 for Mac OS X x86 (64-bit) (March 16, 2017)
# Date: Sat 15 Apr 2017 09:18:37


from object_library import all_lorentz, Lorentz

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot
try:
   import form_factors as ForFac 
except ImportError:
   pass


UUV1 = Lorentz(name = 'UUV1',
               spins = [ -1, -1, 3 ],
               structure = 'P(3,2) + P(3,3)')

SSS1 = Lorentz(name = 'SSS1',
               spins = [ 1, 1, 1 ],
               structure = '1')

FFS1 = Lorentz(name = 'FFS1',
               spins = [ 2, 2, 1 ],
               structure = 'ProjM(2,1) + ProjP(2,1)')

FFV1 = Lorentz(name = 'FFV1',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,1)')

FFV2 = Lorentz(name = 'FFV2',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjM(-1,1)')

FFV3 = Lorentz(name = 'FFV3',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjP(-1,1)')

FFT1 = Lorentz(name = 'FFT1',
               spins = [ 2, 2, 5 ],
               structure = 'P(2003,1)*Gamma(1003,2,-1)*ProjM(-1,1) - P(2003,2)*Gamma(1003,2,-1)*ProjM(-1,1) + P(1003,1)*Gamma(2003,2,-1)*ProjM(-1,1) - P(1003,2)*Gamma(2003,2,-1)*ProjM(-1,1)')

FFT2 = Lorentz(name = 'FFT2',
               spins = [ 2, 2, 5 ],
               structure = 'P(2003,1)*Gamma(1003,2,-1)*ProjP(-1,1) - P(2003,2)*Gamma(1003,2,-1)*ProjP(-1,1) + P(1003,1)*Gamma(2003,2,-1)*ProjP(-1,1) - P(1003,2)*Gamma(2003,2,-1)*ProjP(-1,1)')

FFT3 = Lorentz(name = 'FFT3',
               spins = [ 2, 2, 5 ],
               structure = '-(P(2003,1)*Gamma(1003,2,-1)*ProjP(-1,1)) + P(2003,2)*Gamma(1003,2,-1)*ProjP(-1,1) - P(1003,1)*Gamma(2003,2,-1)*ProjP(-1,1) + P(1003,2)*Gamma(2003,2,-1)*ProjP(-1,1)')

VVS1 = Lorentz(name = 'VVS1',
               spins = [ 3, 3, 1 ],
               structure = 'Metric(1,2)')

VVV1 = Lorentz(name = 'VVV1',
               spins = [ 3, 3, 3 ],
               structure = 'P(3,1)*Metric(1,2) - P(3,2)*Metric(1,2) - P(2,1)*Metric(1,3) + P(2,3)*Metric(1,3) + P(1,2)*Metric(2,3) - P(1,3)*Metric(2,3)')

VVT1 = Lorentz(name = 'VVT1',
               spins = [ 3, 3, 5 ],
               structure = 'P(1003,2)*P(2003,1)*Metric(1,2) + P(1003,1)*P(2003,2)*Metric(1,2) - P(2,1)*P(2003,2)*Metric(1,1003) - P(2,1)*P(1003,2)*Metric(1,2003) - P(1,2)*P(2003,1)*Metric(2,1003) + P(-1,1)*P(-1,2)*Metric(1,2003)*Metric(2,1003) - P(1,2)*P(1003,1)*Metric(2,2003) + P(-1,1)*P(-1,2)*Metric(1,1003)*Metric(2,2003)')

SSSS1 = Lorentz(name = 'SSSS1',
                spins = [ 1, 1, 1, 1 ],
                structure = '1')

VVSS1 = Lorentz(name = 'VVSS1',
                spins = [ 3, 3, 1, 1 ],
                structure = 'Metric(1,2)')

VVVV1 = Lorentz(name = 'VVVV1',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) - Metric(1,3)*Metric(2,4)')

VVVV2 = Lorentz(name = 'VVVV2',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) + Metric(1,3)*Metric(2,4) - 2*Metric(1,2)*Metric(3,4)')

VVVV3 = Lorentz(name = 'VVVV3',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) - Metric(1,2)*Metric(3,4)')

VVVV4 = Lorentz(name = 'VVVV4',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,3)*Metric(2,4) - Metric(1,2)*Metric(3,4)')

VVVV5 = Lorentz(name = 'VVVV5',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) - (Metric(1,3)*Metric(2,4))/2. - (Metric(1,2)*Metric(3,4))/2.')

VVVT1 = Lorentz(name = 'VVVT1',
                spins = [ 3, 3, 3, 5 ],
                structure = 'P(2004,2)*Metric(1,1004)*Metric(2,3) - P(2004,3)*Metric(1,1004)*Metric(2,3) + P(1004,2)*Metric(1,2004)*Metric(2,3) - P(1004,3)*Metric(1,2004)*Metric(2,3) - P(2004,1)*Metric(1,3)*Metric(2,1004) + P(2004,3)*Metric(1,3)*Metric(2,1004) + P(3,1)*Metric(1,2004)*Metric(2,1004) - P(3,2)*Metric(1,2004)*Metric(2,1004) - P(1004,1)*Metric(1,3)*Metric(2,2004) + P(1004,3)*Metric(1,3)*Metric(2,2004) + P(3,1)*Metric(1,1004)*Metric(2,2004) - P(3,2)*Metric(1,1004)*Metric(2,2004) + P(2004,1)*Metric(1,2)*Metric(3,1004) - P(2004,2)*Metric(1,2)*Metric(3,1004) - P(2,1)*Metric(1,2004)*Metric(3,1004) + P(2,3)*Metric(1,2004)*Metric(3,1004) + P(1,2)*Metric(2,2004)*Metric(3,1004) - P(1,3)*Metric(2,2004)*Metric(3,1004) + P(1004,1)*Metric(1,2)*Metric(3,2004) - P(1004,2)*Metric(1,2)*Metric(3,2004) - P(2,1)*Metric(1,1004)*Metric(3,2004) + P(2,3)*Metric(1,1004)*Metric(3,2004) + P(1,2)*Metric(2,1004)*Metric(3,2004) - P(1,3)*Metric(2,1004)*Metric(3,2004)')

VVVVT1 = Lorentz(name = 'VVVVT1',
                 spins = [ 3, 3, 3, 3, 5 ],
                 structure = 'Metric(1,2005)*Metric(2,4)*Metric(3,1005) - Metric(1,4)*Metric(2,2005)*Metric(3,1005) + Metric(1,1005)*Metric(2,4)*Metric(3,2005) - Metric(1,4)*Metric(2,1005)*Metric(3,2005) - Metric(1,2005)*Metric(2,3)*Metric(4,1005) + Metric(1,3)*Metric(2,2005)*Metric(4,1005) - Metric(1,1005)*Metric(2,3)*Metric(4,2005) + Metric(1,3)*Metric(2,1005)*Metric(4,2005)')

VVVVT2 = Lorentz(name = 'VVVVT2',
                 spins = [ 3, 3, 3, 3, 5 ],
                 structure = 'Metric(1,2005)*Metric(2,1005)*Metric(3,4) + Metric(1,1005)*Metric(2,2005)*Metric(3,4) - Metric(1,4)*Metric(2,2005)*Metric(3,1005) - Metric(1,4)*Metric(2,1005)*Metric(3,2005) - Metric(1,2005)*Metric(2,3)*Metric(4,1005) + Metric(1,2)*Metric(3,2005)*Metric(4,1005) - Metric(1,1005)*Metric(2,3)*Metric(4,2005) + Metric(1,2)*Metric(3,1005)*Metric(4,2005)')

VVVVT3 = Lorentz(name = 'VVVVT3',
                 spins = [ 3, 3, 3, 3, 5 ],
                 structure = 'Metric(1,2005)*Metric(2,1005)*Metric(3,4) + Metric(1,1005)*Metric(2,2005)*Metric(3,4) - Metric(1,2005)*Metric(2,4)*Metric(3,1005) - Metric(1,1005)*Metric(2,4)*Metric(3,2005) - Metric(1,3)*Metric(2,2005)*Metric(4,1005) + Metric(1,2)*Metric(3,2005)*Metric(4,1005) - Metric(1,3)*Metric(2,1005)*Metric(4,2005) + Metric(1,2)*Metric(3,1005)*Metric(4,2005)')

VVVVT4 = Lorentz(name = 'VVVVT4',
                 spins = [ 3, 3, 3, 3, 5 ],
                 structure = 'Metric(1,2005)*Metric(2,1005)*Metric(3,4) + Metric(1,1005)*Metric(2,2005)*Metric(3,4) - (Metric(1,2005)*Metric(2,4)*Metric(3,1005))/2. - (Metric(1,4)*Metric(2,2005)*Metric(3,1005))/2. - (Metric(1,1005)*Metric(2,4)*Metric(3,2005))/2. - (Metric(1,4)*Metric(2,1005)*Metric(3,2005))/2. - (Metric(1,2005)*Metric(2,3)*Metric(4,1005))/2. - (Metric(1,3)*Metric(2,2005)*Metric(4,1005))/2. + Metric(1,2)*Metric(3,2005)*Metric(4,1005) - (Metric(1,1005)*Metric(2,3)*Metric(4,2005))/2. - (Metric(1,3)*Metric(2,1005)*Metric(4,2005))/2. + Metric(1,2)*Metric(3,1005)*Metric(4,2005)')

VVVVT5 = Lorentz(name = 'VVVVT5',
                 spins = [ 3, 3, 3, 3, 5 ],
                 structure = 'Metric(1,2005)*Metric(2,1005)*Metric(3,4) + Metric(1,1005)*Metric(2,2005)*Metric(3,4) + Metric(1,2005)*Metric(2,4)*Metric(3,1005) - 2*Metric(1,4)*Metric(2,2005)*Metric(3,1005) + Metric(1,1005)*Metric(2,4)*Metric(3,2005) - 2*Metric(1,4)*Metric(2,1005)*Metric(3,2005) - 2*Metric(1,2005)*Metric(2,3)*Metric(4,1005) + Metric(1,3)*Metric(2,2005)*Metric(4,1005) + Metric(1,2)*Metric(3,2005)*Metric(4,1005) - 2*Metric(1,1005)*Metric(2,3)*Metric(4,2005) + Metric(1,3)*Metric(2,1005)*Metric(4,2005) + Metric(1,2)*Metric(3,1005)*Metric(4,2005)')



==> anc/spin2_w_CKM_UFO/object_library.py <==
##
##
## Feynrules Header
##
##
##
##
##

import cmath
import re

class UFOError(Exception):
        """Exception raised if when inconsistencies are detected in the UFO model."""
        pass

class UFOBaseClass(object):
    """The class from which all FeynRules classes are derived."""

    require_args = []

    def __init__(self, *args, **options):
        assert(len(self.require_args) == len (args))
    
        for i, name in enumerate(self.require_args):
            setattr(self, name, args[i])
    
        for (option, value) in options.items():
            setattr(self, option, value)

    def get(self, name):
        return getattr(self, name)
    
    def set(self, name, value):
        setattr(self, name, value)
        
    def get_all(self):
        """Return a dictionary containing all the information of the object"""
        return self.__dict__

    def __str__(self):
        return self.name

    def nice_string(self):
        """ return string with the full information """
        return '\n'.join(['%s \t: %s' %(name, value) for name, value in self.__dict__.items()])

    def __repr__(self):
        replacements = [
            ('+','__plus__'),
            ('-','__minus__'),
            ('@','__at__'),
            ('!','__exclam__'),
            ('?','__quest__'),
            ('*','__star__'),
            ('~','__tilde__')
            ]
        text = self.name
        for orig,sub in replacements:
            text = text.replace(orig,sub)
        return text



all_particles = []

class Particle(UFOBaseClass):
    """A standard Particle"""

    require_args=['pdg_code', 'name', 'antiname', 'spin', 'color', 'mass', 'width', 'texname', 'antitexname', 'charge']

    require_args_all = ['pdg_code', 'name', 'antiname', 'spin', 'color', 'mass', 'width', 'texname', 'antitexname','counterterm','charge', 'line', 'propagating', 'goldstoneboson', 'propagator']

    def __init__(self, pdg_code, name, antiname, spin, color, mass, width, texname,
                 antitexname, charge , line=None, propagating=True, counterterm=None, goldstoneboson=False, 
                 propagator=None, **options):

        args= (pdg_code, name, antiname, spin, color, mass, width, texname,
                antitexname, float(charge))

        UFOBaseClass.__init__(self, *args,  **options)

        global all_particles
        all_particles.append(self)

        self.propagating = propagating
        self.goldstoneboson= goldstoneboson

        self.selfconjugate = (name == antiname)
        if not line:                                                                                                                                                                                   
            self.line = self.find_line_type()
        else:
            self.line = line

        if propagator:
            if isinstance(propagator, dict):
                self.propagator = propagator
            else:
                self.propagator = {0: propagator, 1: propagator}
             
    def find_line_type(self):
        """ find how we draw a line if not defined
        valid output: dashed/straight/wavy/curly/double/swavy/scurly
        """
        
        spin = self.spin
        color = self.color
        
        #use default
        if spin == 1:
            return 'dashed'
        elif spin == 2:
            if not self.selfconjugate:
                return 'straight'
            elif color == 1:
                return 'swavy'
            else:
                return 'scurly'
        elif spin == 3:
            if color == 1:
                return 'wavy'
            
            else:
                return 'curly'
        elif spin == 5:
            return 'double'
        elif spin == -1:
            return 'dotted'
        else:
            return 'dashed' # not supported yet
        
    def anti(self):
        if self.selfconjugate:
            raise Exception('%s has no anti particle.' % self.name) 
        outdic = {}
        for k,v in self.__dict__.iteritems():
            if k not in self.require_args_all:                
                outdic[k] = -v
        if self.color in [1,8]:
            newcolor = self.color
        else:
            newcolor = -self.color
                
        return Particle(-self.pdg_code, self.antiname, self.name, self.spin, newcolor, self.mass, self.width,
                        self.antitexname, self.texname, -self.charge, self.line, self.propagating, self.goldstoneboson, **outdic)



all_parameters = []

class Parameter(UFOBaseClass):

    require_args=['name', 'nature', 'type', 'value', 'texname']

    def __init__(self, name, nature, type, value, texname, lhablock=None, lhacode=None):

        args = (name,nature,type,value,texname)

        UFOBaseClass.__init__(self, *args)

        args=(name,nature,type,value,texname)

        global all_parameters
        all_parameters.append(self)

        if (lhablock is None or lhacode is None)  and nature == 'external':
            raise Exception('Need LHA information for external parameter "%s".' % name)
        self.lhablock = lhablock
        self.lhacode = lhacode

all_CTparameters = []

class CTParameter(UFOBaseClass):

    require_args=['name', 'nature,', 'type', 'value', 'texname']

    def __init__(self, name, type, value, texname):

        args = (name,'internal',type,value,texname)

        UFOBaseClass.__init__(self, *args)

        args=(name,'internal',type,value,texname)

        self.nature='interal'

        global all_CTparameters
        all_CTparameters.append(self)

    def finite(self):
        try:
            return self.value[0]
        except KeyError:
            return 'ZERO'
    
    def pole(self, x):
        try:
            return self.value[-x]
        except KeyError:
            return 'ZERO'

all_vertices = []

class Vertex(UFOBaseClass):

    require_args=['name', 'particles', 'color', 'lorentz', 'couplings']

    def __init__(self, name, particles, color, lorentz, couplings, **opt):
 
        args = (name, particles, color, lorentz, couplings)

        UFOBaseClass.__init__(self, *args, **opt)

        args=(particles,color,lorentz,couplings)

        global all_vertices
        all_vertices.append(self)

all_CTvertices = []

class CTVertex(UFOBaseClass):

    require_args=['name', 'particles', 'color', 'lorentz', 'couplings', 'type', 'loop_particles']

    def __init__(self, name, particles, color, lorentz, couplings, type, loop_particles, **opt):
 
        args = (name, particles, color, lorentz, couplings, type, loop_particles)

        UFOBaseClass.__init__(self, *args, **opt)

        args=(particles,color,lorentz,couplings, type, loop_particles)
        
        global all_CTvertices
        all_CTvertices.append(self)

all_couplings = []

class Coupling(UFOBaseClass):

    require_args=['name', 'value', 'order']

    require_args_all=['name', 'value', 'order', 'loop_particles', 'counterterm']

    def __init__(self, name, value, order, **opt):

        args =(name, value, order)	
        UFOBaseClass.__init__(self, *args, **opt)
        global all_couplings
        all_couplings.append(self)

    def value(self):
        return self.pole(0)

    def pole(self, x):
        """ the self.value attribute can be a dictionary directly specifying the Laurent serie using normal
        parameter or just a string which can possibly contain CTparameter defining the Laurent serie."""
        
        if isinstance(self.value,dict):
            if -x in self.value.keys():
                return self.value[-x]
            else:
                return 'ZERO'

        CTparam=None
        for param in all_CTparameters:
           pattern=re.compile(r"(?P<first>\A|\*|\+|\-|\()(?P<name>"+param.name+r")(?P<second>\Z|\*|\+|\-|\))")
           numberOfMatches=len(pattern.findall(self.value))
           if numberOfMatches==1:
               if not CTparam:
                   CTparam=param
               else:
                   raise UFOError, "UFO does not support yet more than one occurence of CTParameters in the couplings values."
           elif numberOfMatches>1:
               raise UFOError, "UFO does not support yet more than one occurence of CTParameters in the couplings values."

        if not CTparam:
            if x==0:
                return self.value
            else:
                return 'ZERO'
        else:
            if CTparam.pole(x)=='ZERO':
                return 'ZERO'
            else:
                def substitution(matchedObj):
                    return matchedObj.group('first')+"("+CTparam.pole(x)+")"+matchedObj.group('second')
                pattern=re.compile(r"(?P<first>\A|\*|\+|\-|\()(?P<name>"+CTparam.name+r")(?P<second>\Z|\*|\+|\-|\))")
                return pattern.sub(substitution,self.value)

all_lorentz = []

class Lorentz(UFOBaseClass):

    require_args=['name','spins','structure']
    
    def __init__(self, name, spins, structure='external', **opt):
        args = (name, spins, structure)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_lorentz
        all_lorentz.append(self)


all_functions = []

class Function(object):

    def __init__(self, name, arguments, expression):

        global all_functions
        all_functions.append(self)

        self.name = name
        self.arguments = arguments
        self.expr = expression
    
    def __call__(self, *opt):

        for i, arg in enumerate(self.arguments):
            exec('%s = %s' % (arg, opt[i] ))

        return eval(self.expr)

all_orders = []

class CouplingOrder(object):

    def __init__(self, name, expansion_order, hierarchy, perturbative_expansion = 0):
        
        global all_orders
        all_orders.append(self)

        self.name = name
        self.expansion_order = expansion_order
        self.hierarchy = hierarchy
        self.perturbative_expansion = perturbative_expansion

all_decays = []

class Decay(UFOBaseClass):
    require_args = ['particle','partial_widths']

    def __init__(self, particle, partial_widths, **opt):
        args = (particle, partial_widths)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_decays
        all_decays.append(self)
    
        # Add the information directly to the particle
        particle.partial_widths = partial_widths

all_form_factors = []

class FormFactor(UFOBaseClass):
    require_args = ['name','type','value']

    def __init__(self, name, type, value, **opt):
        args = (name, type, value)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_form_factors
        all_form_factors.append(self)

        
all_propagators = []

class Propagator(UFOBaseClass):
    
    require_args = ['name','numerator','denominator']

    def __init__(self, name, numerator, denominator=None, **opt):
        args = (name, numerator, denominator)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_propagators
        all_propagators.append(self)


==> anc/spin2_w_CKM_UFO/parameters.py <==
# This file was automatically created by FeynRules 2.3.24
# Mathematica version: 11.1.0 for Mac OS X x86 (64-bit) (March 16, 2017)
# Date: Sat 15 Apr 2017 09:18:37



from object_library import all_parameters, Parameter


from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot

# This is a default parameter object representing 0.
ZERO = Parameter(name = 'ZERO',
                 nature = 'internal',
                 type = 'real',
                 value = '0.0',
                 texname = '0')

# User-defined parameters.
lamws = Parameter(name = 'lamws',
                  nature = 'external',
                  type = 'real',
                  value = 0.227736,
                  texname = '\\lambda',
                  lhablock = 'CKMBLOCK',
                  lhacode = [ 1 ])

aws = Parameter(name = 'aws',
                nature = 'external',
                type = 'real',
                value = 0.,
                texname = 'A',
                lhablock = 'CKMBLOCK',
                lhacode = [ 2 ])

rhows = Parameter(name = 'rhows',
                  nature = 'external',
                  type = 'real',
                  value = 0.,
                  texname = '\\rho',
                  lhablock = 'CKMBLOCK',
                  lhacode = [ 3 ])

etaws = Parameter(name = 'etaws',
                  nature = 'external',
                  type = 'real',
                  value = 0.,
                  texname = '\\eta',
                  lhablock = 'CKMBLOCK',
                  lhacode = [ 4 ])

aEWM1 = Parameter(name = 'aEWM1',
                  nature = 'external',
                  type = 'real',
                  value = 127.9,
                  texname = '\\text{aEWM1}',
                  lhablock = 'SMINPUTS',
                  lhacode = [ 1 ])

Gf = Parameter(name = 'Gf',
               nature = 'external',
               type = 'real',
               value = 0.0000116637,
               texname = 'G_f',
               lhablock = 'SMINPUTS',
               lhacode = [ 2 ])

aS = Parameter(name = 'aS',
               nature = 'external',
               type = 'real',
               value = 0.1184,
               texname = '\\alpha _s',
               lhablock = 'SMINPUTS',
               lhacode = [ 3 ])

gXtautauM = Parameter(name = 'gXtautauM',
                      nature = 'external',
                      type = 'real',
                      value = 1,
                      texname = '\\text{Subsuperscript}\\left[g,\\text{X$\\tau $} \\bar{\\tau },L\\right]',
                      lhablock = 'spin2',
                      lhacode = [ 4 ])

gXtautauP = Parameter(name = 'gXtautauP',
                      nature = 'external',
                      type = 'real',
                      value = 1,
                      texname = '\\text{Subsuperscript}\\left[g,\\text{X$\\tau $} \\bar{\\tau },R\\right]',
                      lhablock = 'spin2',
                      lhacode = [ 5 ])

gXqqM = Parameter(name = 'gXqqM',
                  nature = 'external',
                  type = 'real',
                  value = 1,
                  texname = 'g_{\\text{XqqL}}',
                  lhablock = 'spin2',
                  lhacode = [ 6 ])

gXqqP = Parameter(name = 'gXqqP',
                  nature = 'external',
                  type = 'real',
                  value = 1,
                  texname = 'g_{\\text{XqqR}}',
                  lhablock = 'spin2',
                  lhacode = [ 7 ])

gXggEven = Parameter(name = 'gXggEven',
                     nature = 'external',
                     type = 'real',
                     value = 1,
                     texname = 'g_{\\text{XggEven}}',
                     lhablock = 'spin2',
                     lhacode = [ 8 ])

gXggOdd = Parameter(name = 'gXggOdd',
                    nature = 'external',
                    type = 'real',
                    value = 1,
                    texname = 'g_{\\text{XggOdd}}',
                    lhablock = 'spin2',
                    lhacode = [ 9 ])

gXWWEven = Parameter(name = 'gXWWEven',
                     nature = 'external',
                     type = 'real',
                     value = 1,
                     texname = 'g_{\\text{XWWEven}}',
                     lhablock = 'spin2',
                     lhacode = [ 10 ])

gXWWOdd = Parameter(name = 'gXWWOdd',
                    nature = 'external',
                    type = 'real',
                    value = 1,
                    texname = 'g_{\\text{XWWOdd}}',
                    lhablock = 'spin2',
                    lhacode = [ 11 ])

gXBBEven = Parameter(name = 'gXBBEven',
                     nature = 'external',
                     type = 'real',
                     value = 1,
                     texname = 'g_{\\text{XBBEven}}',
                     lhablock = 'spin2',
                     lhacode = [ 12 ])

gXBBOdd = Parameter(name = 'gXBBOdd',
                    nature = 'external',
                    type = 'real',
                    value = 1,
                    texname = 'g_{\\text{XBBOdd}}',
                    lhablock = 'spin2',
                    lhacode = [ 13 ])

ymb = Parameter(name = 'ymb',
                nature = 'external',
                type = 'real',
                value = 4.7,
                texname = '\\text{ymb}',
                lhablock = 'YUKAWA',
                lhacode = [ 5 ])

ymt = Parameter(name = 'ymt',
                nature = 'external',
                type = 'real',
                value = 172,
                texname = '\\text{ymt}',
                lhablock = 'YUKAWA',
                lhacode = [ 6 ])

ymtau = Parameter(name = 'ymtau',
                  nature = 'external',
                  type = 'real',
                  value = 1.777,
                  texname = '\\text{ymtau}',
                  lhablock = 'YUKAWA',
                  lhacode = [ 15 ])

MZ = Parameter(name = 'MZ',
               nature = 'external',
               type = 'real',
               value = 91.1876,
               texname = '\\text{MZ}',
               lhablock = 'MASS',
               lhacode = [ 23 ])

MTA = Parameter(name = 'MTA',
                nature = 'external',
                type = 'real',
                value = 1.777,
                texname = '\\text{MTA}',
                lhablock = 'MASS',
                lhacode = [ 15 ])

MT = Parameter(name = 'MT',
               nature = 'external',
               type = 'real',
               value = 172,
               texname = '\\text{MT}',
               lhablock = 'MASS',
               lhacode = [ 6 ])

MB = Parameter(name = 'MB',
               nature = 'external',
               type = 'real',
               value = 4.7,
               texname = '\\text{MB}',
               lhablock = 'MASS',
               lhacode = [ 5 ])

MH = Parameter(name = 'MH',
               nature = 'external',
               type = 'real',
               value = 125,
               texname = '\\text{MH}',
               lhablock = 'MASS',
               lhacode = [ 25 ])

MX2 = Parameter(name = 'MX2',
                nature = 'external',
                type = 'real',
                value = 125.,
                texname = '\\text{MX2}',
                lhablock = 'MASS',
                lhacode = [ 5000002 ])

WZ = Parameter(name = 'WZ',
               nature = 'external',
               type = 'real',
               value = 2.4952,
               texname = '\\text{WZ}',
               lhablock = 'DECAY',
               lhacode = [ 23 ])

WW = Parameter(name = 'WW',
               nature = 'external',
               type = 'real',
               value = 2.085,
               texname = '\\text{WW}',
               lhablock = 'DECAY',
               lhacode = [ 24 ])

WT = Parameter(name = 'WT',
               nature = 'external',
               type = 'real',
               value = 1.50833649,
               texname = '\\text{WT}',
               lhablock = 'DECAY',
               lhacode = [ 6 ])

WH = Parameter(name = 'WH',
               nature = 'external',
               type = 'real',
               value = 0.00407,
               texname = '\\text{WH}',
               lhablock = 'DECAY',
               lhacode = [ 25 ])

WX2 = Parameter(name = 'WX2',
                nature = 'external',
                type = 'real',
                value = 0.00407,
                texname = '\\text{WX2}',
                lhablock = 'DECAY',
                lhacode = [ 5000002 ])

CKM1x1 = Parameter(name = 'CKM1x1',
                   nature = 'internal',
                   type = 'complex',
                   value = '1 - lamws**2/2.',
                   texname = '\\text{CKM1x1}')

CKM1x2 = Parameter(name = 'CKM1x2',
                   nature = 'internal',
                   type = 'complex',
                   value = 'lamws',
                   texname = '\\text{CKM1x2}')

CKM1x3 = Parameter(name = 'CKM1x3',
                   nature = 'internal',
                   type = 'complex',
                   value = 'aws*lamws**3*(-(etaws*complex(0,1)) + rhows)',
                   texname = '\\text{CKM1x3}')

CKM2x1 = Parameter(name = 'CKM2x1',
                   nature = 'internal',
                   type = 'complex',
                   value = '-lamws',
                   texname = '\\text{CKM2x1}')

CKM2x2 = Parameter(name = 'CKM2x2',
                   nature = 'internal',
                   type = 'complex',
                   value = '1 - lamws**2/2.',
                   texname = '\\text{CKM2x2}')

CKM2x3 = Parameter(name = 'CKM2x3',
                   nature = 'internal',
                   type = 'complex',
                   value = 'aws*lamws**2',
                   texname = '\\text{CKM2x3}')

CKM3x1 = Parameter(name = 'CKM3x1',
                   nature = 'internal',
                   type = 'complex',
                   value = 'aws*lamws**3*(1 - etaws*complex(0,1) - rhows)',
                   texname = '\\text{CKM3x1}')

CKM3x2 = Parameter(name = 'CKM3x2',
                   nature = 'internal',
                   type = 'complex',
                   value = '-(aws*lamws**2)',
                   texname = '\\text{CKM3x2}')

CKM3x3 = Parameter(name = 'CKM3x3',
                   nature = 'internal',
                   type = 'complex',
                   value = '1',
                   texname = '\\text{CKM3x3}')

aEW = Parameter(name = 'aEW',
                nature = 'internal',
                type = 'real',
                value = '1/aEWM1',
                texname = '\\alpha _{\\text{EW}}')

G = Parameter(name = 'G',
              nature = 'internal',
              type = 'real',
              value = '2*cmath.sqrt(aS)*cmath.sqrt(cmath.pi)',
              texname = 'G')

MW = Parameter(name = 'MW',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(MZ**2/2. + cmath.sqrt(MZ**4/4. - (aEW*cmath.pi*MZ**2)/(Gf*cmath.sqrt(2))))',
               texname = 'M_W')

ee = Parameter(name = 'ee',
               nature = 'internal',
               type = 'real',
               value = '2*cmath.sqrt(aEW)*cmath.sqrt(cmath.pi)',
               texname = 'e')

sw2 = Parameter(name = 'sw2',
                nature = 'internal',
                type = 'real',
                value = '1 - MW**2/MZ**2',
                texname = '\\text{sw2}')

cw = Parameter(name = 'cw',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(1 - sw2)',
               texname = 'c_w')

sw = Parameter(name = 'sw',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(sw2)',
               texname = 's_w')

g1 = Parameter(name = 'g1',
               nature = 'internal',
               type = 'real',
               value = 'ee/cw',
               texname = 'g_1')

gw = Parameter(name = 'gw',
               nature = 'internal',
               type = 'real',
               value = 'ee/sw',
               texname = 'g_w')

vev = Parameter(name = 'vev',
                nature = 'internal',
                type = 'real',
                value = '(2*MW*sw)/ee',
                texname = '\\text{vev}')

lam = Parameter(name = 'lam',
                nature = 'internal',
                type = 'real',
                value = 'MH**2/(2.*vev**2)',
                texname = '\\text{lam}')

yb = Parameter(name = 'yb',
               nature = 'internal',
               type = 'real',
               value = '(ymb*cmath.sqrt(2))/vev',
               texname = '\\text{yb}')

yt = Parameter(name = 'yt',
               nature = 'internal',
               type = 'real',
               value = '(ymt*cmath.sqrt(2))/vev',
               texname = '\\text{yt}')

ytau = Parameter(name = 'ytau',
                 nature = 'internal',
                 type = 'real',
                 value = '(ymtau*cmath.sqrt(2))/vev',
                 texname = '\\text{ytau}')

muH = Parameter(name = 'muH',
                nature = 'internal',
                type = 'real',
                value = 'cmath.sqrt(lam*vev**2)',
                texname = '\\mu')



==> anc/spin2_w_CKM_UFO/particles.py <==
# This file was automatically created by FeynRules 2.3.24
# Mathematica version: 11.1.0 for Mac OS X x86 (64-bit) (March 16, 2017)
# Date: Sat 15 Apr 2017 09:18:37


from __future__ import division
from object_library import all_particles, Particle
import parameters as Param

import propagators as Prop

a = Particle(pdg_code = 22,
             name = 'a',
             antiname = 'a',
             spin = 3,
             color = 1,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'a',
             antitexname = 'a',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

Z = Particle(pdg_code = 23,
             name = 'Z',
             antiname = 'Z',
             spin = 3,
             color = 1,
             mass = Param.MZ,
             width = Param.WZ,
             texname = 'Z',
             antitexname = 'Z',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

W__plus__ = Particle(pdg_code = 24,
                     name = 'W+',
                     antiname = 'W-',
                     spin = 3,
                     color = 1,
                     mass = Param.MW,
                     width = Param.WW,
                     texname = 'W+',
                     antitexname = 'W-',
                     charge = 1,
                     GhostNumber = 0,
                     LeptonNumber = 0,
                     Y = 0)

W__minus__ = W__plus__.anti()

g = Particle(pdg_code = 21,
             name = 'g',
             antiname = 'g',
             spin = 3,
             color = 8,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'g',
             antitexname = 'g',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

ghA = Particle(pdg_code = 9000001,
               name = 'ghA',
               antiname = 'ghA~',
               spin = -1,
               color = 1,
               mass = Param.ZERO,
               width = Param.ZERO,
               texname = 'ghA',
               antitexname = 'ghA~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0)

ghA__tilde__ = ghA.anti()

ghZ = Particle(pdg_code = 9000002,
               name = 'ghZ',
               antiname = 'ghZ~',
               spin = -1,
               color = 1,
               mass = Param.MZ,
               width = Param.WZ,
               texname = 'ghZ',
               antitexname = 'ghZ~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0)

ghZ__tilde__ = ghZ.anti()

ghWp = Particle(pdg_code = 9000003,
                name = 'ghWp',
                antiname = 'ghWp~',
                spin = -1,
                color = 1,
                mass = Param.MW,
                width = Param.WW,
                texname = 'ghWp',
                antitexname = 'ghWp~',
                charge = 1,
                GhostNumber = 1,
                LeptonNumber = 0,
                Y = 0)

ghWp__tilde__ = ghWp.anti()

ghWm = Particle(pdg_code = 9000004,
                name = 'ghWm',
                antiname = 'ghWm~',
                spin = -1,
                color = 1,
                mass = Param.MW,
                width = Param.WW,
                texname = 'ghWm',
                antitexname = 'ghWm~',
                charge = -1,
                GhostNumber = 1,
                LeptonNumber = 0,
                Y = 0)

ghWm__tilde__ = ghWm.anti()

ghG = Particle(pdg_code = 82,
               name = 'ghG',
               antiname = 'ghG~',
               spin = -1,
               color = 8,
               mass = Param.ZERO,
               width = Param.ZERO,
               texname = 'ghG',
               antitexname = 'ghG~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0)

ghG__tilde__ = ghG.anti()

ve = Particle(pdg_code = 12,
              name = 've',
              antiname = 've~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 've',
              antitexname = 've~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0)

ve__tilde__ = ve.anti()

vm = Particle(pdg_code = 14,
              name = 'vm',
              antiname = 'vm~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 'vm',
              antitexname = 'vm~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0)

vm__tilde__ = vm.anti()

vt = Particle(pdg_code = 16,
              name = 'vt',
              antiname = 'vt~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 'vt',
              antitexname = 'vt~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0)

vt__tilde__ = vt.anti()

e__minus__ = Particle(pdg_code = 11,
                      name = 'e-',
                      antiname = 'e+',
                      spin = 2,
                      color = 1,
                      mass = Param.ZERO,
                      width = Param.ZERO,
                      texname = 'e-',
                      antitexname = 'e+',
                      charge = -1,
                      GhostNumber = 0,
                      LeptonNumber = 1,
                      Y = 0)

e__plus__ = e__minus__.anti()

mu__minus__ = Particle(pdg_code = 13,
                       name = 'mu-',
                       antiname = 'mu+',
                       spin = 2,
                       color = 1,
                       mass = Param.ZERO,
                       width = Param.ZERO,
                       texname = 'mu-',
                       antitexname = 'mu+',
                       charge = -1,
                       GhostNumber = 0,
                       LeptonNumber = 1,
                       Y = 0)

mu__plus__ = mu__minus__.anti()

ta__minus__ = Particle(pdg_code = 15,
                       name = 'ta-',
                       antiname = 'ta+',
                       spin = 2,
                       color = 1,
                       mass = Param.MTA,
                       width = Param.ZERO,
                       texname = 'ta-',
                       antitexname = 'ta+',
                       charge = -1,
                       GhostNumber = 0,
                       LeptonNumber = 1,
                       Y = 0)

ta__plus__ = ta__minus__.anti()

u = Particle(pdg_code = 2,
             name = 'u',
             antiname = 'u~',
             spin = 2,
             color = 3,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'u',
             antitexname = 'u~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

u__tilde__ = u.anti()

c = Particle(pdg_code = 4,
             name = 'c',
             antiname = 'c~',
             spin = 2,
             color = 3,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'c',
             antitexname = 'c~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

c__tilde__ = c.anti()

t = Particle(pdg_code = 6,
             name = 't',
             antiname = 't~',
             spin = 2,
             color = 3,
             mass = Param.MT,
             width = Param.WT,
             texname = 't',
             antitexname = 't~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

t__tilde__ = t.anti()

d = Particle(pdg_code = 1,
             name = 'd',
             antiname = 'd~',
             spin = 2,
             color = 3,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'd',
             antitexname = 'd~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

d__tilde__ = d.anti()

s = Particle(pdg_code = 3,
             name = 's',
             antiname = 's~',
             spin = 2,
             color = 3,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 's',
             antitexname = 's~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

s__tilde__ = s.anti()

b = Particle(pdg_code = 5,
             name = 'b',
             antiname = 'b~',
             spin = 2,
             color = 3,
             mass = Param.MB,
             width = Param.ZERO,
             texname = 'b',
             antitexname = 'b~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

b__tilde__ = b.anti()

H = Particle(pdg_code = 25,
             name = 'H',
             antiname = 'H',
             spin = 1,
             color = 1,
             mass = Param.MH,
             width = Param.WH,
             texname = 'H',
             antitexname = 'H',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

G0 = Particle(pdg_code = 250,
              name = 'G0',
              antiname = 'G0',
              spin = 1,
              color = 1,
              mass = Param.MZ,
              width = Param.WZ,
              texname = 'G0',
              antitexname = 'G0',
              goldstone = True,
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 0,
              Y = 0)

G__plus__ = Particle(pdg_code = 251,
                     name = 'G+',
                     antiname = 'G-',
                     spin = 1,
                     color = 1,
                     mass = Param.MW,
                     width = Param.WW,
                     texname = 'G+',
                     antitexname = 'G-',
                     goldstone = True,
                     charge = 1,
                     GhostNumber = 0,
                     LeptonNumber = 0,
                     Y = 0)

G__minus__ = G__plus__.anti()

X = Particle(pdg_code = 5000002,
             name = 'X',
             antiname = 'X',
             spin = 5,
             color = 1,
             mass = Param.MX2,
             width = Param.WX2,
             texname = 'X',
             antitexname = 'X',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)



==> anc/spin2_w_CKM_UFO/propagators.py <==
# This file was automatically created  by FeynRules 2.0 (static file)
# Mathematica version: 8.0 for Mac OS X x86 (64-bit) (November 6, 2010)
# Date: Mon 1 Oct 2012 14:58:26

from object_library import all_propagators, Propagator


# define only once the denominator since this is always the same
denominator = "P('mu', id) * P('mu', id) - Mass(id) * Mass(id) + complex(0,1) * Mass(id) * Width(id)"

# propagator for the scalar
S = Propagator(name = "S",
               numerator = "complex(0,1)",
               denominator = denominator
               )

# propagator for the incoming fermion # the one for the outcomming is computed on the flight
F = Propagator(name = "F",
                numerator = "complex(0,1) * (Gamma('mu', 1, 2) * P('mu', id) + Mass(id) * Identity(1, 2))",
                denominator = denominator
               )

# massive vector in the unitary gauge, can't be use for massless particles
V1 = Propagator(name = "V1",
                numerator = "complex(0,1) * (-1 * Metric(1, 2) + Metric(1,'mu')* P('mu', id) * P(2, id) / Mass(id)**2 ",
                denominator = denominator
               )

# massless vector and massive vector in unitary gauge
V2 = Propagator(name = "V2",
                numerator = "complex(0,-1) * Metric(1, 2)",
                denominator =  "P('mu', id) * P('mu', id)"
               )




==> anc/spin2_w_CKM_UFO/spin2_w_CKM_UFO.log <==
# This file was automatically created by FeynRules 2.3.24
# Mathematica version: 11.1.0 for Mac OS X x86 (64-bit) (March 16, 2017)
# Date: Sat 15 Apr 2017 09:16:50


# 
# This is the logfile for the model Spin2

# Authors: Wojciech Kotlarski
# Model version: 1.0.0
# Checking the Quantum numbers
   * Electric charge defined.
# Checking the Lagrangians
   * All Lagrangians are ok.
#
# Particle definitions
#

   * No particles removed. All particles correspond to GenInt setup.

# Automatically assigned PDG numbers
   * Assigned PDG number 9000001 to particle ghA
   * Assigned PDG number 9000002 to particle ghZ
   * Assigned PDG number 9000003 to particle ghWp
   * Assigned PDG number 9000004 to particle ghWm


# Compulsory PDG codes:
   * Class SM leptons complete.
   * Class SM neutrinos complete.
   * Class SM quarks complete.
   * Class SM gauge bosons complete.
#
# Parameter definitions
#

   * All parameters are ok.


# Vertices
   * Calling FeynmanRules for 1 Lagrangians.
   * Number of classes vertices: 47
   * Number of flavored vertices: 85
   * Saved vertices in InterfaceRun[ 1 ].
   * Checked QNumber conservation.
      - Quantum number GhostNumber conserved in all vertices.
      - Quantum number LeptonNumber conserved in all vertices.
      - Quantum number Q conserved in all vertices.
      - Quantum number Y conserved in all vertices.
   * particles.py written.
   * parameters.py written.
#
# Vertex definitions
#

   * 85 vertices written.
   * vertices.py written.
#
# Lorentz structure definitions
#

   * 25 lorentz structures written.
   * lorentz.py written.
#
# Coupling definitions
#

   * 65 couplings written.
   * couplings.py written.
#
# Coupling order definitions
#

   * 0 couplings orders written.
   * coupling_orders.py written.
#
# Decay definitions
#

   * 7 decays written.
   * decay.py not written
#
# CTCoupling definitions
#

   * 0 CTcouplings written.
   * CT_couplings.py written.


==> anc/spin2_w_CKM_UFO/vertices.py <==
# This file was automatically created by FeynRules 2.3.24
# Mathematica version: 11.1.0 for Mac OS X x86 (64-bit) (March 16, 2017)
# Date: Sat 15 Apr 2017 09:18:37


from object_library import all_vertices, Vertex
import particles as P
import couplings as C
import lorentz as L


V_1 = Vertex(name = 'V_1',
             particles = [ P.H, P.H, P.H, P.H ],
             color = [ '1' ],
             lorentz = [ L.SSSS1 ],
             couplings = {(0,0):C.GC_20})

V_2 = Vertex(name = 'V_2',
             particles = [ P.H, P.H, P.H ],
             color = [ '1' ],
             lorentz = [ L.SSS1 ],
             couplings = {(0,0):C.GC_51})

V_3 = Vertex(name = 'V_3',
             particles = [ P.ghG, P.ghG__tilde__, P.g ],
             color = [ 'f(1,2,3)' ],
             lorentz = [ L.UUV1 ],
             couplings = {(0,0):C.GC_6})

V_4 = Vertex(name = 'V_4',
             particles = [ P.g, P.g, P.g ],
             color = [ 'f(1,2,3)' ],
             lorentz = [ L.VVV1 ],
             couplings = {(0,0):C.GC_6})

V_5 = Vertex(name = 'V_5',
             particles = [ P.g, P.g, P.g, P.g ],
             color = [ 'f(-1,1,2)*f(3,4,-1)', 'f(-1,1,3)*f(2,4,-1)', 'f(-1,1,4)*f(2,3,-1)' ],
             lorentz = [ L.VVVV1, L.VVVV3, L.VVVV4 ],
             couplings = {(1,1):C.GC_8,(0,0):C.GC_8,(2,2):C.GC_8})

V_6 = Vertex(name = 'V_6',
             particles = [ P.b__tilde__, P.b, P.H ],
             color = [ 'Identity(1,2)' ],
             lorentz = [ L.FFS1 ],
             couplings = {(0,0):C.GC_54})

V_7 = Vertex(name = 'V_7',
             particles = [ P.ta__plus__, P.ta__minus__, P.H ],
             color = [ '1' ],
             lorentz = [ L.FFS1 ],
             couplings = {(0,0):C.GC_56})

V_8 = Vertex(name = 'V_8',
             particles = [ P.t__tilde__, P.t, P.H ],
             color = [ 'Identity(1,2)' ],
             lorentz = [ L.FFS1 ],
             couplings = {(0,0):C.GC_55})

V_9 = Vertex(name = 'V_9',
             particles = [ P.a, P.W__minus__, P.W__plus__ ],
             color = [ '1' ],
             lorentz = [ L.VVV1 ],
             couplings = {(0,0):C.GC_4})

V_10 = Vertex(name = 'V_10',
              particles = [ P.W__minus__, P.W__plus__, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_21})

V_11 = Vertex(name = 'V_11',
              particles = [ P.W__minus__, P.W__plus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_52})

V_12 = Vertex(name = 'V_12',
              particles = [ P.a, P.a, P.W__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_5})

V_13 = Vertex(name = 'V_13',
              particles = [ P.W__minus__, P.W__plus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVV1 ],
              couplings = {(0,0):C.GC_36})

V_14 = Vertex(name = 'V_14',
              particles = [ P.W__minus__, P.W__minus__, P.W__plus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_22})

V_15 = Vertex(name = 'V_15',
              particles = [ P.g, P.g, P.X ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.VVT1 ],
              couplings = {(0,0):C.GC_9})

V_16 = Vertex(name = 'V_16',
              particles = [ P.g, P.g, P.g, P.X ],
              color = [ 'f(1,2,3)' ],
              lorentz = [ L.VVVT1 ],
              couplings = {(0,0):C.GC_10})

V_17 = Vertex(name = 'V_17',
              particles = [ P.g, P.g, P.g, P.g, P.X ],
              color = [ 'f(-1,1,2)*f(3,4,-1)', 'f(-1,1,3)*f(2,4,-1)', 'f(-1,1,4)*f(2,3,-1)' ],
              lorentz = [ L.VVVVT1, L.VVVVT2, L.VVVVT3 ],
              couplings = {(2,2):C.GC_11,(1,1):C.GC_11,(0,0):C.GC_11})

V_18 = Vertex(name = 'V_18',
              particles = [ P.a, P.a, P.X ],
              color = [ '1' ],
              lorentz = [ L.VVT1 ],
              couplings = {(0,0):C.GC_50})

V_19 = Vertex(name = 'V_19',
              particles = [ P.W__minus__, P.W__plus__, P.X ],
              color = [ '1' ],
              lorentz = [ L.VVT1 ],
              couplings = {(0,0):C.GC_17})

V_20 = Vertex(name = 'V_20',
              particles = [ P.a, P.Z, P.X ],
              color = [ '1' ],
              lorentz = [ L.VVT1 ],
              couplings = {(0,0):C.GC_47})

V_21 = Vertex(name = 'V_21',
              particles = [ P.Z, P.Z, P.X ],
              color = [ '1' ],
              lorentz = [ L.VVT1 ],
              couplings = {(0,0):C.GC_49})

V_22 = Vertex(name = 'V_22',
              particles = [ P.a, P.W__minus__, P.W__plus__, P.X ],
              color = [ '1' ],
              lorentz = [ L.VVVT1 ],
              couplings = {(0,0):C.GC_18})

V_23 = Vertex(name = 'V_23',
              particles = [ P.a, P.a, P.W__minus__, P.W__plus__, P.X ],
              color = [ '1' ],
              lorentz = [ L.VVVVT4 ],
              couplings = {(0,0):C.GC_19})

V_24 = Vertex(name = 'V_24',
              particles = [ P.W__minus__, P.W__plus__, P.Z, P.X ],
              color = [ '1' ],
              lorentz = [ L.VVVT1 ],
              couplings = {(0,0):C.GC_38})

V_25 = Vertex(name = 'V_25',
              particles = [ P.W__minus__, P.W__minus__, P.W__plus__, P.W__plus__, P.X ],
              color = [ '1' ],
              lorentz = [ L.VVVVT4 ],
              couplings = {(0,0):C.GC_24})

V_26 = Vertex(name = 'V_26',
              particles = [ P.a, P.W__minus__, P.W__plus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVVV5 ],
              couplings = {(0,0):C.GC_37})

V_27 = Vertex(name = 'V_27',
              particles = [ P.a, P.W__minus__, P.W__plus__, P.Z, P.X ],
              color = [ '1' ],
              lorentz = [ L.VVVVT5 ],
              couplings = {(0,0):C.GC_39})

V_28 = Vertex(name = 'V_28',
              particles = [ P.Z, P.Z, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_48})

V_29 = Vertex(name = 'V_29',
              particles = [ P.Z, P.Z, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_53})

V_30 = Vertex(name = 'V_30',
              particles = [ P.W__minus__, P.W__plus__, P.Z, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_23})

V_31 = Vertex(name = 'V_31',
              particles = [ P.W__minus__, P.W__plus__, P.Z, P.Z, P.X ],
              color = [ '1' ],
              lorentz = [ L.VVVVT4 ],
              couplings = {(0,0):C.GC_25})

V_32 = Vertex(name = 'V_32',
              particles = [ P.d__tilde__, P.d, P.X ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFT1, L.FFT3 ],
              couplings = {(0,0):C.GC_12,(0,1):C.GC_14})

V_33 = Vertex(name = 'V_33',
              particles = [ P.ta__plus__, P.ta__minus__, P.X ],
              color = [ '1' ],
              lorentz = [ L.FFT1, L.FFT2 ],
              couplings = {(0,0):C.GC_15,(0,1):C.GC_16})

V_34 = Vertex(name = 'V_34',
              particles = [ P.u__tilde__, P.u, P.X ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFT1, L.FFT2 ],
              couplings = {(0,0):C.GC_12,(0,1):C.GC_13})

V_35 = Vertex(name = 'V_35',
              particles = [ P.e__plus__, P.e__minus__, P.a ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_3})

V_36 = Vertex(name = 'V_36',
              particles = [ P.mu__plus__, P.mu__minus__, P.a ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_3})

V_37 = Vertex(name = 'V_37',
              particles = [ P.ta__plus__, P.ta__minus__, P.a ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_3})

V_38 = Vertex(name = 'V_38',
              particles = [ P.u__tilde__, P.u, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_2})

V_39 = Vertex(name = 'V_39',
              particles = [ P.c__tilde__, P.c, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_2})

V_40 = Vertex(name = 'V_40',
              particles = [ P.t__tilde__, P.t, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_2})

V_41 = Vertex(name = 'V_41',
              particles = [ P.d__tilde__, P.d, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_1})

V_42 = Vertex(name = 'V_42',
              particles = [ P.s__tilde__, P.s, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_1})

V_43 = Vertex(name = 'V_43',
              particles = [ P.b__tilde__, P.b, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_1})

V_44 = Vertex(name = 'V_44',
              particles = [ P.u__tilde__, P.u, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_45 = Vertex(name = 'V_45',
              particles = [ P.c__tilde__, P.c, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_46 = Vertex(name = 'V_46',
              particles = [ P.t__tilde__, P.t, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_47 = Vertex(name = 'V_47',
              particles = [ P.d__tilde__, P.d, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_48 = Vertex(name = 'V_48',
              particles = [ P.s__tilde__, P.s, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_49 = Vertex(name = 'V_49',
              particles = [ P.b__tilde__, P.b, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_50 = Vertex(name = 'V_50',
              particles = [ P.d__tilde__, P.u, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_27})

V_51 = Vertex(name = 'V_51',
              particles = [ P.s__tilde__, P.u, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_28})

V_52 = Vertex(name = 'V_52',
              particles = [ P.b__tilde__, P.u, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_29})

V_53 = Vertex(name = 'V_53',
              particles = [ P.d__tilde__, P.c, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_30})

V_54 = Vertex(name = 'V_54',
              particles = [ P.s__tilde__, P.c, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_31})

V_55 = Vertex(name = 'V_55',
              particles = [ P.b__tilde__, P.c, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_32})

V_56 = Vertex(name = 'V_56',
              particles = [ P.d__tilde__, P.t, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_33})

V_57 = Vertex(name = 'V_57',
              particles = [ P.s__tilde__, P.t, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_34})

V_58 = Vertex(name = 'V_58',
              particles = [ P.b__tilde__, P.t, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_35})

V_59 = Vertex(name = 'V_59',
              particles = [ P.u__tilde__, P.d, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_57})

V_60 = Vertex(name = 'V_60',
              particles = [ P.c__tilde__, P.d, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_60})

V_61 = Vertex(name = 'V_61',
              particles = [ P.t__tilde__, P.d, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_63})

V_62 = Vertex(name = 'V_62',
              particles = [ P.u__tilde__, P.s, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_58})

V_63 = Vertex(name = 'V_63',
              particles = [ P.c__tilde__, P.s, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_61})

V_64 = Vertex(name = 'V_64',
              particles = [ P.t__tilde__, P.s, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_64})

V_65 = Vertex(name = 'V_65',
              particles = [ P.u__tilde__, P.b, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_59})

V_66 = Vertex(name = 'V_66',
              particles = [ P.c__tilde__, P.b, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_62})

V_67 = Vertex(name = 'V_67',
              particles = [ P.t__tilde__, P.b, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_65})

V_68 = Vertex(name = 'V_68',
              particles = [ P.e__plus__, P.ve, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_26})

V_69 = Vertex(name = 'V_69',
              particles = [ P.mu__plus__, P.vm, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_26})

V_70 = Vertex(name = 'V_70',
              particles = [ P.ta__plus__, P.vt, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_26})

V_71 = Vertex(name = 'V_71',
              particles = [ P.ve__tilde__, P.e__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_26})

V_72 = Vertex(name = 'V_72',
              particles = [ P.vm__tilde__, P.mu__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_26})

V_73 = Vertex(name = 'V_73',
              particles = [ P.vt__tilde__, P.ta__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_26})

V_74 = Vertex(name = 'V_74',
              particles = [ P.u__tilde__, P.u, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_44,(0,1):C.GC_41})

V_75 = Vertex(name = 'V_75',
              particles = [ P.c__tilde__, P.c, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_44,(0,1):C.GC_41})

V_76 = Vertex(name = 'V_76',
              particles = [ P.t__tilde__, P.t, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_44,(0,1):C.GC_41})

V_77 = Vertex(name = 'V_77',
              particles = [ P.d__tilde__, P.d, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_43,(0,1):C.GC_40})

V_78 = Vertex(name = 'V_78',
              particles = [ P.s__tilde__, P.s, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_43,(0,1):C.GC_40})

V_79 = Vertex(name = 'V_79',
              particles = [ P.b__tilde__, P.b, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_43,(0,1):C.GC_40})

V_80 = Vertex(name = 'V_80',
              particles = [ P.ve__tilde__, P.ve, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_46})

V_81 = Vertex(name = 'V_81',
              particles = [ P.vm__tilde__, P.vm, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_46})

V_82 = Vertex(name = 'V_82',
              particles = [ P.vt__tilde__, P.vt, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_46})

V_83 = Vertex(name = 'V_83',
              particles = [ P.e__plus__, P.e__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_45,(0,1):C.GC_42})

V_84 = Vertex(name = 'V_84',
              particles = [ P.mu__plus__, P.mu__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_45,(0,1):C.GC_42})

V_85 = Vertex(name = 'V_85',
              particles = [ P.ta__plus__, P.ta__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_45,(0,1):C.GC_42})



==> anc/spin2_w_CKM_UFO/write_param_card.py <==

__date__ = "02 Aug 2012"
__author__ = 'olivier.mattelaer@uclouvain.be'

from function_library import *

class ParamCardWriter(object):
    
    header = \
    """######################################################################\n""" + \
    """## PARAM_CARD AUTOMATICALY GENERATED BY THE UFO  #####################\n""" + \
    """######################################################################\n"""   
    
    def __init__(self, filename, list_of_parameters=None, generic=False):
        """write a valid param_card.dat"""
        
        if not list_of_parameters:
            from parameters import all_parameters
            list_of_parameters = [param for param in all_parameters if \
                                                       param.nature=='external']
        
        self.generic_output = generic
        if generic:
            self.define_not_dep_param(list_of_parameters)

        
        self.fsock = open(filename, 'w')
        self.fsock.write(self.header)
        
        self.write_card(list_of_parameters)
        self.fsock.close()
    
    def define_not_dep_param(self, list_of_parameters):
        """define self.dep_mass and self.dep_width in case that they are 
        requested in the param_card.dat"""
        from particles import all_particles
        
        self.dep_mass = [(part, part.mass) for part in all_particles \
                            if part.pdg_code > 0 and \
                                            part.mass not in list_of_parameters]
        self.dep_width = [(part, part.width) for part in all_particles\
                             if part.pdg_code > 0 and \
                                part.width not in list_of_parameters]        
    
    @staticmethod
    def order_param(obj1, obj2):
        """ order parameter of a given block """
        
        maxlen = min([len(obj1.lhacode), len(obj2.lhacode)])
    
        for i in range(maxlen):
            if obj1.lhacode[i] < obj2.lhacode[i]:
                return -1
            elif obj1.lhacode[i] == obj2.lhacode[i]:
                return 0
            else:
                return 1
        #identical up to the first finish
        if len(obj1.lhacode) > len(obj2.lhacode):
            return 1
        elif  len(obj1.lhacode) == len(obj2.lhacode):
            return 0
        else:
            return -1
        
    def write_card(self, all_ext_param):
        """ """
        
        # list all lhablock
        all_lhablock = set([param.lhablock for param in all_ext_param])
        
        # ordonate lhablock alphabeticaly
        all_lhablock = list(all_lhablock)
        all_lhablock.sort()
        # put at the beginning SMINPUT + MASS + DECAY
        for name in ['DECAY', 'MASS','SMINPUTS']:
            if name in all_lhablock:
                all_lhablock.remove(name)
                all_lhablock.insert(0, name)
        
        for lhablock in all_lhablock:
            self.write_block(lhablock)
            need_writing = [ param for param in all_ext_param if \
                                                     param.lhablock == lhablock]
            need_writing.sort(self.order_param)
            [self.write_param(param, lhablock) for param in need_writing]
            
            if self.generic_output:
                if lhablock in ['MASS', 'DECAY']:
                    self.write_dep_param_block(lhablock)

        if self.generic_output:
            self.write_qnumber()
                               
    def write_block(self, name):
        """ write a comment for a block"""
        
        self.fsock.writelines(
        """\n###################################""" + \
        """\n## INFORMATION FOR %s""" % name.upper() +\
        """\n###################################\n"""
         )
        if name!='DECAY':
            self.fsock.write("""Block %s \n""" % name)

    def write_param(self, param, lhablock):
        
        lhacode=' '.join(['%3s' % key for key in param.lhacode])
        if lhablock != 'DECAY':
            text = """  %s %e # %s \n""" % (lhacode, complex(param.value).real, param.name ) 
        else:
            text = '''DECAY %s %e \n''' % (lhacode, complex(param.value).real)
        self.fsock.write(text) 
                    


    
    def write_dep_param_block(self, lhablock):
        import cmath
        from parameters import all_parameters
        from particles import all_particles
        for parameter in all_parameters:
            exec("%s = %s" % (parameter.name, parameter.value))
        text = "##  Not dependent paramater.\n"
        text += "## Those values should be edited following analytical the \n"
        text += "## analytical expression. Some generator could simply ignore \n"
        text += "## those values and use the analytical expression\n"
        
        if lhablock == 'MASS':
            data = self.dep_mass
            prefix = " "
        else:
            data = self.dep_width
            prefix = "DECAY "

        for part, param in data:
            if isinstance(param.value, str):
                value = complex(eval(param.value)).real
            else:
                value = param.value
            
            text += """%s %s %f # %s : %s \n""" %(prefix, part.pdg_code, 
                        value, part.name, param.value)
        # If more than a particles has the same mass/width we need to write it here
        # as well
        if lhablock == 'MASS':
            arg = 'mass'
            done = [part for (part, param) in self.dep_mass]
        else:
            arg = 'width'
            done = [part for (part, param) in self.dep_width]
        for particle in all_particles:
            if particle.pdg_code <0:
                continue
            is_define = True
            if particle not in done:
                if getattr(particle, arg).lhacode[0] != particle.pdg_code:
                    is_define = False                
            if  not is_define:
                value = float(particle.get(arg).value )
                name =  particle.get(arg).name 
                text += """%s %s %f # %s : %s \n""" %(prefix, particle.pdg_code, 
                        value, particle.name, name)




        self.fsock.write(text)    
        
    sm_pdg = [1,2,3,4,5,6,11,12,13,13,14,15,16,21,22,23,24,25]
    data="""Block QNUMBERS %(pdg)d  # %(name)s 
        1 %(charge)d  # 3 times electric charge
        2 %(spin)d  # number of spin states (2S+1)
        3 %(color)d  # colour rep (1: singlet, 3: triplet, 8: octet)
        4 %(antipart)d  # Particle/Antiparticle distinction (0=own anti)\n"""
    
    def write_qnumber(self):
        """ write qnumber """
        from particles import all_particles
        import particles
        print particles.__file__
        text="""#===========================================================\n"""
        text += """# QUANTUM NUMBERS OF NEW STATE(S) (NON SM PDG CODE)\n"""
        text += """#===========================================================\n\n"""
        
        for part in all_particles:
            if part.pdg_code in self.sm_pdg or part.pdg_code < 0:
                continue
            text += self.data % {'pdg': part.pdg_code,
                                 'name': part.name,
                                 'charge': 3 * part.charge,
                                 'spin': part.spin,
                                 'color': part.color,
                                 'antipart': part.name != part.antiname and 1 or 0}
        
        self.fsock.write(text)
        
            
            
            
            
        
            
if '__main__' == __name__:
    ParamCardWriter('./param_card.dat', generic=True)
    print 'write ./param_card.dat'
    

